The $q^2$ moments in inclusive semileptonic $B$ decays

We compute the first moments of the $q^2$ distribution in inclusive semileptonic $B$ decays as functions of the lower cut on $q^2$, confirming a number of results given in the literature and adding the $O(\alpha_s^2\beta_0)$ BLM contributions. We then include the $q^2$-moments recently measured by Belle and Belle II in a global fit to the moments. The new data are compatible with the other measurements and slightly decrease the uncertainty on the nonperturbative parameters and on $|V_{cb}|$. Our updated value is $|V_{cb}|=(41.97\pm 0.48)\times 10^{-3}$.

==> anc/BLMq2Moments.txt <==
(*y=q2cut/mb^2, r=mc^2/mb^2. The linear moment Q1 and the two central moments Q2 and Q3 are normalized by appropriate powers of mb such that they are dimensionless*)
(*the following formulas are the BLM parts, normalized by (\alpha_s^2 \beta_0 C_F/\pi)*)

Q1 = -1/120*(-12*(-3.92418433747688 + 34.54718398909654*r - 191.58772586650016*r^2 + 560.4179762824559*r^3)*(-(-1 + Sqrt[r])^2 + y)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4) - 360*r^2*(1 + r)*Log[2*Sqrt[r]] + 360*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]] - 5*((-1 + Sqrt[r])^2 + y)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])) + 2*(-0.9730578112011875 + 34.17146795610502*r - 317.4902061402*r^2 + 1116.7371491133665*r^3)*(20*(-(-1 + Sqrt[r])^6 + y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) - 3*(-(-1 + Sqrt[r])^4 + y^2)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4) - 360*r^2*(1 + r)*Log[2*Sqrt[r]] + 360*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])) + 2*(11.029674505831338 - 135.23513034145205*r + 915.1963915308273*r^2 - 3110.497523159336*r^3)*(15*(-(-1 + Sqrt[r])^8 + y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) - 2*(-(-1 + Sqrt[r])^6 + y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4) - 360*r^2*(1 + r)*Log[2*Sqrt[r]] + 360*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])) + 3*(-5.4980045664975625 + 152.80375787293062*r - 400.99455782998035*r^2 + 2443.619853584784*r^3)*(8*(-(-1 + Sqrt[r])^10 + y^5)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) - (-(-1 + Sqrt[r])^8 + y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4) - 360*r^2*(1 + r)*Log[2*Sqrt[r]] + 360*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])))/(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2;

Q2 = ((-3.92418433747688 + 34.54718398909654*r - 191.58772586650016*r^2 + 560.4179762824559*r^3)*((((-1 + Sqrt[r])^6 - y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2)/3 + (-(-1 + Sqrt[r])^4 + y^2)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) - 2*(-(-1 + Sqrt[r])^2 + y)*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2 + 2*(-(-1 + Sqrt[r])^2 + y)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])) + (-0.9730578112011875 + 34.17146795610502*r - 317.4902061402*r^2 + 1116.7371491133665*r^3)*((((-1 + Sqrt[r])^8 - y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2)/4 - (2*((-1 + Sqrt[r])^6 - y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/3 + ((-1 + Sqrt[r])^4 - y^2)*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2 + (-(-1 + Sqrt[r])^4 + y^2)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])) + (11.029674505831338 - 135.23513034145205*r + 915.1963915308273*r^2 - 3110.497523159336*r^3)*((((-1 + Sqrt[r])^10 - y^5)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2)/5 - (((-1 + Sqrt[r])^8 - y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/2 + (2*((-1 + Sqrt[r])^6 - y^3)*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2)/3 + (2*(-(-1 + Sqrt[r])^6 + y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/3) + (-5.4980045664975625 + 152.80375787293062*r - 400.99455782998035*r^2 + 2443.619853584784*r^3)*((((-1 + Sqrt[r])^12 - y^6)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2)/6 - (2*((-1 + Sqrt[r])^10 - y^5)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/5 + (((-1 + Sqrt[r])^8 - y^4)*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2)/2 + ((-(-1 + Sqrt[r])^8 + y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/2))/(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^3;

Q3 = ((-3.92418433747688 + 34.54718398909654*r - 191.58772586650016*r^2 + 560.4179762824559*r^3)*((((-1 + Sqrt[r])^8 - y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^3)/4 - ((-1 + Sqrt[r])^6 - y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) - 3*(-(-1 + Sqrt[r])^4 + y^2)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2 + 6*(-(-1 + Sqrt[r])^2 + y)*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^3 + 3*(-(-1 + Sqrt[r])^4 + y^2)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) - 12*(-(-1 + Sqrt[r])^2 + y)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) + 2*(-(-1 + Sqrt[r])^2 + y)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 34*r - 1133*r^2 - 2708*r^3 - 1133*r^4 - 34*r^5 + r^6 + (1 - 31*r - 390*r^2 - 390*r^3 - 31*r^4 + r^5)*y + (1 - 26*r - 118*r^2 - 26*r^3 + r^4)*y^2 + (1 - 19*r - 19*r^2 + r^3)*y^3 + (-6 + 4*r - 6*r^2)*y^4 - 6*(1 + r)*y^5 + 8*y^6))/28 - 30*r^2*(1 + 5*r + 5*r^2 + r^3)*Log[2*Sqrt[r]] + 30*r^2*(1 + 5*r + 5*r^2 + r^3)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])) + (-0.9730578112011875 + 34.17146795610502*r - 317.4902061402*r^2 + 1116.7371491133665*r^3)*((((-1 + Sqrt[r])^10 - y^5)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^3)/5 - (3*((-1 + Sqrt[r])^8 - y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/4 + 2*((-1 + Sqrt[r])^6 - y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2 + 3*(-(-1 + Sqrt[r])^4 + y^2)*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^3 - 2*((-1 + Sqrt[r])^6 - y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) - 6*(-(-1 + Sqrt[r])^4 + y^2)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) + (-(-1 + Sqrt[r])^4 + y^2)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 34*r - 1133*r^2 - 2708*r^3 - 1133*r^4 - 34*r^5 + r^6 + (1 - 31*r - 390*r^2 - 390*r^3 - 31*r^4 + r^5)*y + (1 - 26*r - 118*r^2 - 26*r^3 + r^4)*y^2 + (1 - 19*r - 19*r^2 + r^3)*y^3 + (-6 + 4*r - 6*r^2)*y^4 - 6*(1 + r)*y^5 + 8*y^6))/28 - 30*r^2*(1 + 5*r + 5*r^2 + r^3)*Log[2*Sqrt[r]] + 30*r^2*(1 + 5*r + 5*r^2 + r^3)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])) + (11.029674505831338 - 135.23513034145205*r + 915.1963915308273*r^2 - 3110.497523159336*r^3)*((((-1 + Sqrt[r])^12 - y^6)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^3)/6 - (3*((-1 + Sqrt[r])^10 - y^5)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/5 + (3*((-1 + Sqrt[r])^8 - y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2)/2 - 2*((-1 + Sqrt[r])^6 - y^3)*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^3 - (3*((-1 + Sqrt[r])^8 - y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/2 + 4*((-1 + Sqrt[r])^6 - y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) + (2*(-(-1 + Sqrt[r])^6 + y^3)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 34*r - 1133*r^2 - 2708*r^3 - 1133*r^4 - 34*r^5 + r^6 + (1 - 31*r - 390*r^2 - 390*r^3 - 31*r^4 + r^5)*y + (1 - 26*r - 118*r^2 - 26*r^3 + r^4)*y^2 + (1 - 19*r - 19*r^2 + r^3)*y^3 + (-6 + 4*r - 6*r^2)*y^4 - 6*(1 + r)*y^5 + 8*y^6))/28 - 30*r^2*(1 + 5*r + 5*r^2 + r^3)*Log[2*Sqrt[r]] + 30*r^2*(1 + 5*r + 5*r^2 + r^3)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/3) + (-5.4980045664975625 + 152.80375787293062*r - 400.99455782998035*r^2 + 2443.619853584784*r^3)*((((-1 + Sqrt[r])^14 - y^7)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^3)/7 - (((-1 + Sqrt[r])^12 - y^6)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/2 + (6*((-1 + Sqrt[r])^10 - y^5)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2)/5 - (3*((-1 + Sqrt[r])^8 - y^4)*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^3)/2 - (6*((-1 + Sqrt[r])^10 - y^5)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/5 + 3*((-1 + Sqrt[r])^8 - y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(3*(1 - 14*r - 94*r^2 - 14*r^3 + r^4) + 3*(1 - 11*r - 11*r^2 + r^3)*y + (-7 + 2*r - 7*r^2)*y^2 - 7*(1 + r)*y^3 + 8*y^4))/10 - 36*r^2*(1 + r)*Log[2*Sqrt[r]] + 36*r^2*(1 + r)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 23*r - 398*r^2 - 398*r^3 - 23*r^4 + r^5 + (1 - 20*r - 102*r^2 - 20*r^3 + r^4)*y + (1 - 15*r - 15*r^2 + r^3)*y^2 + (-4 + 2*r - 4*r^2)*y^3 - 4*(1 + r)*y^4 + 5*y^5))/15 - 8*r^2*(3 + 8*r + 3*r^2)*Log[2*Sqrt[r]] + 8*r^2*(3 + 8*r + 3*r^2)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]) + ((-(-1 + Sqrt[r])^8 + y^4)*(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^2*((Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 34*r - 1133*r^2 - 2708*r^3 - 1133*r^4 - 34*r^5 + r^6 + (1 - 31*r - 390*r^2 - 390*r^3 - 31*r^4 + r^5)*y + (1 - 26*r - 118*r^2 - 26*r^3 + r^4)*y^2 + (1 - 19*r - 19*r^2 + r^3)*y^3 + (-6 + 4*r - 6*r^2)*y^4 - 6*(1 + r)*y^5 + 8*y^6))/28 - 30*r^2*(1 + 5*r + 5*r^2 + r^3)*Log[2*Sqrt[r]] + 30*r^2*(1 + 5*r + 5*r^2 + r^3)*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]]))/2))/(Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]*(1 - 7*r - 7*r^2 + r^3 - (1 + r^2)*y - (1 + r)*y^2 + y^3) - 24*r^2*Log[2*Sqrt[r]] + 24*r^2*Log[1 + r - y + Sqrt[(-1 + r)^2 - 2*(1 + r)*y + y^2]])^4;

